Fast-Replanning Motion Control for Non-Holonomic Vehicles with Aborting A*

Autonomously driving vehicles must be able to navigate in dynamic and unpredictable environments in a collision-free manner. So far, this has only been partially achieved in driverless cars and warehouse installations where marked structures such as roads, lanes, and traffic signs simplify the motion planning and collision avoidance problem. We are presenting a new control approach for car-like vehicles that is based on an unprecedentedly fast-paced A* implementation that allows the control cycle to run at a frequency of 30 Hz. This frequency enables us to place our A* algorithm as a low-level replanning controller that is well suited for navigation and collision avoidance in virtually any dynamic environment. Due to an efficient heuristic consisting of rotate-translate-rotate motions laid out along the shortest path to the target, our Short-Term Aborting A* (STAA*) converges fast and can be aborted early in order to guarantee a high and steady control rate. While our STAA* expands states along the shortest path, it takes care of collision checking with the environment including predicted states of moving obstacles, and returns the best solution found when the computation time runs out. Despite the bounded computation time, our STAA* does not get trapped in corners due to the following of the shortest path. In simulated and real-robot experiments, we demonstrate that our control approach eliminates collisions almost entirely and is superior to an improved version of the Dynamic Window Approach with predictive collision avoidance capabilities.

==> setup-autoformat.sh <==
#!/bin/bash

pushd "$(dirname $0)" >/dev/null

bold=""
red=""
green=""
normal=""

if test -t 1; then
  ncolors=$(tput colors)
  if test -n "$ncolors" && test $ncolors -ge 8; then
    bold="$(tput bold)"
    red="$(tput setaf 1)"
    green="$(tput setaf 2)"
    normal="$(tput sgr0)"
  fi
fi

git diff --quiet --exit-code
changed=$?
git diff --quiet --cached --exit-code
staged=$?

if [ $changed != 0 -o $staged != 0 ]; then
    echo "${bold}${red}You have uncommitted changes. Please commit them first before running this script.${normal}" >&2
    popd >/dev/null
    exit -2
fi

cat <<END

This script installs a filter that re-formats your TEX files according to
your preferences automatically every time you check in or check out a file.

END

perl -e 'use Text::Reflow;' 2>/dev/null
reflow=$?
OPTION_SENTENCE="Format one sentence per line"
OPTION_PARAGRAPH="Format one paragraph per line"
OPTION_SERVER="Use same format as the GIT server does"
OPTION_WRAP="Wrap lines after fixed number of columns"
OPTION_UNINSTALL="Uninstall the filter, do not do anything"
if [ $reflow != 0 ]; then
    echo "Optional feature not available:"
    echo "    Line wrapping after a fixed number of clumns is not available on your machine."
    echo "    To enable it, install the Perl module Text::Reflow and run this script again."
    case "$OSTYPE" in
    linux-gnu) echo "    sudo apt-get install libtext-reflow-perl";;
    darwin*)   echo "    cpan -i Text::Reflow";;
    esac
    echo
    options=("$OPTION_SENTENCE" "$OPTION_PARAGRAPH" "$OPTION_SERVER" "$OPTION_UNINSTALL")
else
    options=("$OPTION_SENTENCE" "$OPTION_PARAGRAPH" "$OPTION_WRAP" "$OPTION_SERVER" "$OPTION_UNINSTALL")
fi

echo "Please select your favorite format:"

SMUDGE=""
PS3=$'\n'"${bold}Please enter your choice: ${normal}"
select opt in "${options[@]}"
do
    case "$opt" in
        "${OPTION_SENTENCE}")
            SMUDGE="sentence"
            break
            ;;
        "${OPTION_PARAGRAPH}")
            SMUDGE="paragraph"
            break
            ;;
        "${OPTION_WRAP}")
            SMUDGE="wrap"
            break
            ;;
        "${OPTION_SERVER}")
            SMUDGE="unchanged"
            break
            ;;
        "${OPTION_UNINSTALL}")
            git config --unset-all filter.texformatter.smudge
            git config --unset-all filter.texformatter.clean
            echo "Uninstalled filter."
            popd >/dev/null
	    exit 0
            ;;
        *) echo "Invalid option, choose again or press Ctrl+C to abort.";;
    esac
done

if [ "${SMUDGE}" = "wrap" ]; then
	read -p "${bold}Number of columns: ${normal}" COLS
	SMUDGE="${SMUDGE} ${COLS}"
fi

git config --local filter.texformatter.clean  "$(pwd)/.git-formatter.pl clean sentence"
if [ "${SMUDGE}" = "unchanged" ]; then
    git config --local filter.texformatter.smudge "cat"
else
    git config --local filter.texformatter.smudge "$(pwd)/.git-formatter.pl smudge ${SMUDGE}"
fi

echo

# don't need stashing as we make sure that there are no uncommitted changes
git checkout master

echo "${bold}${green}Successfully installed filter.${normal}"
popd >/dev/null
exit 0

